Configurable Holography: Towards Display and Scene Adaptation

Rendering holograms for holographic displays is often an iterative and computationally costly process. Emerging learned holography methods have alleviated this bottleneck by enabling fast hologram rendering with improved reconstruction quality. However, existing methods still depend on fixed display hardware and scene parameters, requiring retraining for each new configuration. This limits rapid adaptation to different visual needs, including scene brightness, user focus preference, and hardware compatibility. We introduce Configurable Holography, a learned CGH framework in which a single model adapts to diverse display-scene parameters through explicit conditioning, eliminating the need for retraining. As a prototype, we present a configurable structure and derive a family of models that continuously adapt to propagation distance, volume depth, peak brightness, pixel pitch, and wavelength. To further improve efficiency, we incorporate auxiliary monocular depth estimation for depth-aware 3D hologram synthesis from RGB-only inputs and apply knowledge distillation for interactive inference. Our extensive simulation and hardware experiments on three holographic display prototypes with different combinations of configurations show on-par reconstruction quality with existing methods, offering up to 2x speed-up in fp32. Our work represents an initial step toward flexible, general-purpose learned holography systems that can seamlessly adapt across diverse hardware and user-specific visual requirements.

==> compile.sh <==
pdflatex optica.tex
pdflatex optica.tex
pdflatex optica.tex

gswin64c.exe -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPrinted=false -dEmbedAllFonts=true -dSubsetFonts=true -dColorImageResolution=648 -dGrayImageResolution=648 -dMonoImageResolution=648 -dDownsampleColorImages=true -dDownsampleGrayImages=true -dDownsampleMonoImages=true -dNOPAUSE -dQUIET -dBATCH -sOutputFile="optica_low_res.pdf" "optica.pdf"

